Serving Recurrent Neural Networks Efficiently with a Spatial Accelerator

Recurrent Neural Network (RNN) applications form a major class of AI-powered, low-latency data center workloads. Most execution models for RNN acceleration break computation graphs into BLAS kernels, which lead to significant inter-kernel data movement and resource underutilization. We show that by supporting more general loop constructs that capture design parameters in accelerators, it is possible to improve resource utilization using cross-kernel optimization without sacrificing programmability. Such abstraction level enables a design space search that can lead to efficient usage of on-chip resources on a spatial architecture across a range of problem sizes. We evaluate our optimization strategy on such abstraction with DeepBench using a configurable spatial accelerator. We demonstrate that this implementation provides a geometric speedup of 30x in performance, 1.6x in area, and 2x in power efficiency compared to a Tesla V100 GPU, and a geometric speedup of 2x compared to Microsoft Brainwave implementation on a Stratix 10 FPGA.

==> local_publish.sh <==
#!/bin/bash

# if [ $# -ne 1 ]; then
#   echo "Usage: $0 <path_to_paper>"
#   exit -1
# fi
# PAPER=$1
# USER_NAME=""
# 
# echo "Publishing $PAPER to group lunch website"
# 
# if [ -z "${SUNETID}" ]; then
#   echo -n "SUNETID variable not SET. SUNet ID: "
#   read USER_NAME
# else
#   USER_NAME=${SUNETID}
# fi
# 
# scp $PAPER $USER_NAME@ppl.stanford.edu:/kunle/web/html/kogroup/lunch/$PAPER
# 
# if [ -z "${SUNETID}" ]; then
#   WHITE='\033[1;37m'
#   NC='\033[0m'
#   echo -e "${WHITE}Set the SUNETID environment variable to avoid entering it every time${NC}"
# fi

cp ./main.pdf /Users/tianzhao/Dropbox/SYSML_RNN_DRAFT/


==> publish.sh <==
#!/bin/bash

# if [ $# -ne 1 ]; then
#   echo "Usage: $0 <path_to_paper>"
#   exit -1
# fi
# PAPER=$1
# USER_NAME=""
# 
# echo "Publishing $PAPER to group lunch website"
# 
# if [ -z "${SUNETID}" ]; then
#   echo -n "SUNETID variable not SET. SUNet ID: "
#   read USER_NAME
# else
#   USER_NAME=${SUNETID}
# fi
# 
# scp $PAPER $USER_NAME@ppl.stanford.edu:/kunle/web/html/kogroup/lunch/$PAPER
# 
# if [ -z "${SUNETID}" ]; then
#   WHITE='\033[1;37m'
#   NC='\033[0m'
#   echo -e "${WHITE}Set the SUNETID environment variable to avoid entering it every time${NC}"
# fi

cp ./main.pdf /Users/tianzhao/Dropbox/sysmlcr/

